Potts critical frontiers of inhomogeneous and asymmetric bow-tie lattices

We study the critical frontiers of the Potts model on two-dimensional bow-tie lattices with fully inhomogeneous coupling constants. Generally, for the Potts critical frontier to be found exactly, the underlying lattice must be a 3-uniform hypergraph. A more general class of lattices are the 4-uniform ones, with unit cells contained within four boundary vertices. We demonstrate that in some cases, such lattices can be decomposed into triangular cells, and solved using a modification of standard techniques. This leads to the exact inhomogeneous Potts critical frontiers on various lattices, such as the bow-tie lattice with five different couplings, and critical points for asymmetric bow-tie lattices.

==> SJ12_EPL.m <==
(* ::Package:: *)

(* Critical frontiers for the lattices in figures 7 and 8 *)
(* of Scullard and Jacobsen (2012) *)
(* Assignment of couplings is shown in figure 9 *)


(* Figures 7a and 8a with couplings in figure 9a *)
(* This formula also gives the frontier of the lattices *)
(* in figures 7c and 8c by setting z=0 *)


Figa=q^4+q^3 r+q^3 s+q^2 r s+q^3 t+q^2 r t+q^2 s t+q^2 r s t+q^3 u+q^2 r u+q^2 s u+
q r s u+q^2 t u+q r t u+q s t u+q r s t u+q^3 v+q^2 r v+q^2 s v+q r s v+
q^2 t v+q r t v+q s t v+q r s t v+q^2 u v+q r u v+q s u v+q^3 x+q^2 r x+
q^2 s x+q r s x+q^2 t x+q r t x+q s t x+q r s t x+q^2 u x+q r u x+
q t u x+q^2 v x+q s v x+q t v x+q u v x-r s u v x-r t u v x-s t u v x-
r s t u v x+q^3 y+q^2 r y+q^2 s y+q r s y+q^2 t y+q r t y+q s t y+
q r s t y+q^2 u y+q r u y+q t u y+q^2 v y+q s v y+q t v y+q u v y-
r s u v y-r t u v y-s t u v y-r s t u v y-q s u x y-r s u x y-
r t u x y-s t u x y-r s t u x y-q r v x y-r s v x y-r t v x y-
s t v x y-r s t v x y-r u v x y-s u v x y-r s u v x y-r t u v x y-
s t u v x y-r s t u v x y-q s u x z-r s u x z-r t u x z-s t u x z-
r s t u x z-q r v x z-r s v x z-r t v x z-s t v x z-r s t v x z-
r u v x z-s u v x z-r s u v x z-r t u v x z-s t u v x z-r s t u v x z-
q s u y z-r s u y z-r t u y z-s t u y z-r s t u y z-q r v y z-
r s v y z-r t v y z-s t v y z-r s t v y z-r u v y z-s u v y z-
r s u v y z-r t u v y z-s t u v y z-r s t u v y z-q s u x y z-
r s u x y z-r t u x y z-s t u x y z-r s t u x y z-q r v x y z-
r s v x y z-r t v x y z-s t v x y z-r s t v x y z-r u v x y z-
s u v x y z-r s u v x y z-r t u v x y z-s t u v x y z-r s t u v x y z;


(* Figures 7b and 8b with couplings in figure 9b *)


Figb=q^4+q^3 r+q^3 s+q^2 r s+q^3 t+q^2 r t+q^2 s t+q^2 r s t+q^3 u+
q^2 r u+q^2 s u+q r s u+q^2 t u+q r t u+q s t u+q r s t u+q^3 v+
q^2 r v+q^2 s v+q r s v+q^2 t v+q r t v+q s t v+q r s t v+q^2 u v+
q r u v+q s u v+q^3 w+q^2 r w+q^2 s w+q r s w+q^2 t w+q r t w+
q s t w+q r s t w+q^2 u w+q r u w+q s u w+q r s u w+q^2 t u w+
q r t u w+q s t u w+q r s t u w+q^3 x+q^2 r x+q^2 s x+q r s x+
q^2 t x+q r t x+q s t x+q r s t x+q^2 u x+q r u x+q t u x+
q^2 v x+q s v x+q t v x+q u v x-r s u v x-r t u v x-s t u v x-
r s t u v x+q^2 w x+q s w x+q t w x+q u w x+q t u w x-q r v w x-
r s v w x-r t v w x-s t v w x-r s t v w x-r u v w x-s u v w x-
r s u v w x-r t u v w x-s t u v w x-r s t u v w x+q^3 y+q^2 r y+
q^2 s y+q r s y+q^2 t y+q r t y+q s t y+q r s t y+q^2 u y+q r u y+
q t u y+q^2 v y+q s v y+q t v y+q u v y-r s u v y-r t u v y-
s t u v y-r s t u v y+q^2 w y+q s w y+q t w y+q u w y+q t u w y-
q r v w y-r s v w y-r t v w y-s t v w y-r s t v w y-r u v w y-
s u v w y-r s u v w y-r t u v w y-s t u v w y-r s t u v w y-
q s u x y-r s u x y-r t u x y-s t u x y-r s t u x y-q r v x y-
r s v x y-r t v x y-s t v x y-r s t v x y-r u v x y-s u v x y-
r s u v x y-r t u v x y-s t u v x y-r s t u v x y-q r w x y-
r s w x y-r t w x y-s t w x y-r s t w x y-r u w x y-s u w x y-
r s u w x y-r t u w x y-s t u w x y-r s t u w x y-q r v w x y-
r s v w x y-r t v w x y-s t v w x y-r s t v w x y-r u v w x y-
s u v w x y-r s u v w x y-r t u v w x y-s t u v w x y-r s t u v w x y;


(* Figures 7d and 8d with couplings in figure 9d *)


Figd=q^5+q^4 r+q^4 s+q^3 r s+q^4 t+q^3 r t+q^3 s t+q^3 r s t+q^4 u+q^3 r u+q^3 s u+
q^2 r s u+q^3 t u+q^2 r t u+q^2 s t u+q^2 r s t u+q^4 v+q^3 r v+q^3 s v+
q^2 r s v+q^3 t v+q^2 r t v+q^2 s t v+q^2 r s t v+q^3 u v+q^2 r u v+q^2 s u v+
q^4 w+q^3 r w+q^3 s w+q^2 r s w+q^3 t w+q^2 r t w+q^2 s t w+q^2 r s t w+
q^3 u w+q^2 r u w+q^2 s u w+q r s u w+q^2 t u w+q r t u w+q s t u w+
q r s t u w+q^3 v w+q^2 r v w+q^2 s v w+q r s v w+q^2 t v w+q r t v w+
q s t v w+q r s t v w+q^2 u v w+q r u v w+q s u v w+q^4 x+q^3 r x+q^3 s x+
q^2 r s x+q^3 t x+q^2 r t x+q^2 s t x+q^2 r s t x+q^3 u x+q^2 r u x+q^2 s u x+
q r s u x+q^2 t u x+q r t u x+q s t u x+q r s t u x+q^3 v x+q^2 r v x+
q^2 s v x+q r s v x+q^2 t v x+q r t v x+q s t v x+q r s t v x+
q^2 u v x+q r u v x+q s u v x+q^3 w x+q^2 r w x+q^2 s w x+q r s w x+
q^2 t w x+q r t w x+q s t w x+q r s t w x+q^2 u w x+q r u w x+q t u w x+
q^2 v w x+q s v w x+q t v w x+q u v w x-r s u v w x-r t u v w x-
s t u v w x-r s t u v w x+q^4 y+q^3 r y+q^3 s y+q^2 r s y+q^3 t y+q^2 r t y+
q^2 s t y+q^2 r s t y+q^3 u y+q^2 r u y+q^2 t u y+q^3 v y+q^2 s v y+q^2 t v y+
q^2 u v y-q r s u v y-q r t u v y-q s t u v y-q r s t u v y+q^3 w y+
q^2 r w y+q^2 s w y+q r s w y+q^2 t w y+q r t w y+q s t w y+q r s t w y+
q^2 u w y+q r u w y+q t u w y+q^2 v w y+q s v w y+q t v w y+q u v w y-
r s u v w y-r t u v w y-s t u v w y-r s t u v w y+q^3 x y+q^2 r x y+
q^2 s x y+q r s x y+q^2 t x y+q r t x y+q s t x y+q r s t x y+q^2 u x y+
q r u x y+q t u x y+q^2 v x y+q s v x y+q t v x y+q u v x y-r s u v x y-
r t u v x y-s t u v x y-r s t u v x y-q s u w x y-r s u w x y-
r t u w x y-s t u w x y-r s t u w x y-q r v w x y-r s v w x y-
r t v w x y-s t v w x y-r s t v w x y-r u v w x y-s u v w x y-
r s u v w x y-r t u v w x y-s t u v w x y-r s t u v w x y+q^4 z+
q^3 r z+q^3 s z+q^2 r s z+q^3 t z+q^2 r t z+q^2 s t z+q^2 r s t z+q^3 u z+
q^2 r u z+q^2 s u z+q r s u z+q^2 t u z+q r t u z+q s t u z+q r s t u z+
q^3 v z+q^2 r v z+q^2 s v z+q r s v z+q^2 t v z+q r t v z+q s t v z+
q r s t v z+q^2 u v z+q r u v z+q s u v z+q^3 x z+q^2 r x z+q^2 s x z+
q r s x z+q^2 t x z+q r t x z+q s t x z+q r s t x z+q^2 u x z+
q r u x z+q t u x z+q^2 v x z+q s v x z+q t v x z+q u v x z-r s u v x z-
r t u v x z-s t u v x z-r s t u v x z-q s u w x z-r s u w x z-
r t u w x z-s t u w x z-r s t u w x z-q r v w x z-r s v w x z-
r t v w x z-s t v w x z-r s t v w x z-r u v w x z-s u v w x z-
r s u v w x z-r t u v w x z-s t u v w x z-r s t u v w x z+q^3 y z+
q^2 r y z+q^2 s y z+q r s y z+q^2 t y z+q r t y z+q s t y z+q r s t y z+
q^2 u y z+q r u y z+q t u y z+q^2 v y z+q s v y z+q t v y z+q u v y z-
r s u v y z-r t u v y z-s t u v y z-r s t u v y z-q s u w y z-
r s u w y z-r t u w y z-s t u w y z-r s t u w y z-q r v w y z-
r s v w y z-r t v w y z-s t v w y z-r s t v w y z-r u v w y z-
s u v w y z-r s u v w y z-r t u v w y z-s t u v w y z-r s t u v w y z+
q^3 x y z+q^2 r x y z+q^2 s x y z+q r s x y z+q^2 t x y z+q r t x y z+
q s t x y z+q r s t x y z+q^2 u x y z+q r u x y z+q t u x y z+q^2 v x y z+
q s v x y z+q t v x y z+q u v x y z-r s u v x y z-r t u v x y z-
s t u v x y z-r s t u v x y z-q s u w x y z-r s u w x y z-r t u w x y z-
s t u w x y z-r s t u w x y z-q r v w x y z-r s v w x y z-r t v w x y z-
s t v w x y z-r s t v w x y z-r u v w x y z-s u v w x y z-
r s u v w x y z-r t u v w x y z-s t u v w x y z-r s t u v w x y z;

